Verifying Security Protocols using Dynamic Strategies

Current formal approaches have been successfully used to find design flaws in many security protocols. However, it is still challenging to automatically analyze protocols due to their large or infinite state spaces. In this paper, we propose a novel framework that can automatically verifying security protocols without any human intervention. Experimental results show that SmartVerif automatically verifies security protocols that cannot be automatically verified by existing approaches. The case study also validates the effectiveness of our dynamic strategy.

==> graph.py <==
import matplotlib.pyplot as plt
import numpy as np

font1 = {'size'   : 17
}
 
data11=[44, 47, 53, 57, 57, 64, 66, 67, 73,78, 83, 85, 87,91,93,97, 101, 103, 119, 141, 271,283, 394]

data12=[48, 50, 54, 54, 53, 57, 60,63, 61, 62,64, 78, 74, 86,91, 93,103, 110, 191, 233, 260,287, 381]
 
data21=[43, 49, 53, 54, 57, 62, 65, 67, 70,73, 85, 85,87, 89,93, 104, 108,111, 118, 138, 257,277, 389]

data22=[26, 37, 30, 36, 36, 37, 45, 40, 41,47,50, 58, 45, 42,51, 53,61, 64, 90, 123, 168,181, 197]

data31=[40, 43, 46, 49, 50, 54, 59, 63,65, 66, 67, 75,81,83, 97, 99, 110, 117, 127, 128, 238, 291,404]

data32=[20, 21, 22, 22, 25, 22, 25, 28,33, 24, 25, 34,39, 41, 46, 40, 47,50,53, 75, 102,111, 139]

data41=[43,44,46,47,49,51,52,53,54,68,71,74,77,83,89,93,101,113,127,130,247,271,394]

data42=[14, 15, 17, 18, 19, 20, 21, 21, 22, 22, 27, 27, 28,29,31, 35,36,39, 44, 60, 80,86, 98]
# plt.title('(d)',fontsize=17)
# f, (ax1, ax2,ax3) = plt.subplots(1, 3, sharey=True)
# f.suptitle('Sharing Y axis')
plt.tick_params(labelsize=17)
plt.plot(data11 ,data12, 'c^-',linewidth=2, ms=7)
plt.plot(data21 ,data22, 'ms-',linewidth=2, ms=6)
plt.plot(data31 ,data32, 'yo-',linewidth=2, ms=6)
plt.plot(data41 ,data42, 'k>-',linewidth=2, ms=7)
# ax3.plot(data3)
plt.legend(('$\\mu_1$', '$\\mu_2$', '$\\mu_3$', '$\\mu_4$'),
           loc='best',prop= font1)
plt.xlabel('Proof Steps', fontsize=17)
plt.ylabel('Overall Training Time (min)', fontsize=17)
 
plt.show()

==> graph2.py <==
import matplotlib.pyplot as plt
import numpy as np

font1 = {'size'   : 17
}
 
data11=[41, 45, 46, 50, 52, 59, 61, 73,75, 77, 81, 91, 96, 97,113,116, 117, 121, 137, 146,263, 301,400]

data12=[31, 32, 37, 31, 39, 37, 39, 36, 47, 38,41, 46, 58, 48, 62, 73,77,83,90, 95, 114, 161,183]

data21=[34, 44, 51, 57, 58, 62, 64, 65, 68, 71, 90, 90, 93, 104, 106, 113,115,119,133, 139, 249, 281,395]

data22=[17, 25, 21, 24, 26, 27, 34,31, 26, 24, 40, 43,45,41,39, 36, 31, 53, 56, 62, 91, 115,145]

data31=[43,44,46,47,49,51,52,53,54,68,71,74,77,83,89,93,101,113,127,130,247,271,394]

data32=[14, 15, 17, 18, 19, 20, 21, 21, 22, 22, 27, 27, 28,29,31, 35,36,39, 44, 60, 80,86, 98]
# plt.title('(c)',fontsize=17)
# f, (ax1, ax2,ax3) = plt.subplots(1, 3, sharey=True)
# f.suptitle('Sharing Y axis')
plt.tick_params(labelsize=17)
plt.plot(data11 ,data12, 'c^-',linewidth=2, ms=7)
plt.plot(data21 ,data22, 'ms-',linewidth=2, ms=6)
plt.plot(data31 ,data32, 'yo-',linewidth=2, ms=6)
# ax3.plot(data3)
plt.legend(('$\\sigma_1$', '$\\sigma_2$', '$\\sigma_3$'),
           loc='lower right',prop= font1)
plt.xlabel('Proof Steps', fontsize=17)
plt.ylabel('Overall Training Time (min)', fontsize=17)
 
plt.show()

==> graph3.py <==
import matplotlib.pyplot as plt
import numpy as np

font1 = {'size'   : 17
}
 
data11=[43,44,46,47,49,51,52,53,54,68,71,74,77,83,89,93,101,113,127,130,247,271,394]

data12=[0.23, 0.25, 0.28, 0.3, 0.32, 0.33, 0.35, 0.35, 0.37, 0.37, 0.45, 0.45, 0.47, 0.48, 0.52, 0.58, 0.6, 0.65, 0.73, 1.0, 1.33, 1.43, 1.63]

data21=[42, 48,49,50, 51, 52, 55, 55,58,61, 64, 74, 79, 82, 83, 90, 105, 109, 127,154]

data22=[2.7, 2.41, 2.64, 2.71, 3.03, 3.17, 3.07,3.65,3.73, 3.78, 3.2, 4.55, 7.75, 8.77, 11.13,13.27,14.88,17.32, 17.1,21.3]

data31=[43, 44,45,47, 49, 51,53, 55,57, 58, 73,79,83]

data32=[5.17, 5.03,5.87, 6.03,6.31,6.29,6.37, 6.43, 6.78, 6.43, 7.2 ,14.3,20.5]
# plt.title('(b)',fontsize=17)
# f, (ax1, ax2,ax3) = plt.subplots(1, 3, sharey=True)
# f.suptitle('Sharing Y axis')
plt.tick_params(labelsize=17)
plt.plot(data11 ,data12, 'r^-',linewidth=2, ms=7)
plt.plot(data21 ,data22, 'gs-',linewidth=2, ms=6)
plt.plot(data31 ,data32, 'bo-',linewidth=2, ms=6)
# ax3.plot(data3)
plt.legend(('SmartVerif', 'DFS', 'BFS'),
           loc='upper right',prop= font1)
plt.xlabel('Proof Steps', fontsize=17)
plt.ylabel('Total Time (hour)', fontsize=17)
 
plt.show()

==> graph4.py <==
import matplotlib.pyplot as plt
import numpy as np
font1 = {'size'   : 17
}
data11=[43,44,46,47,49,51,52,53,54,68,71,74,77,83,89,93,101,113,127,130,247,271,394]

data12=[2521, 2643, 2834, 2967, 3064, 3075, 3087, 3122, 3301, 3324, 3391, 3985, 3991, 4067, 4245, 5124,5464,5753, 6013, 7027, 9253,10931, 11647]

data21=[42, 48,49,50, 51, 52, 55, 55,58,61, 64, 74, 79, 82, 83, 90, 105, 109, 127,154]

data22=[4865, 4048, 6088, 3224, 3898,3907, 4416, 4424, 4344, 4431, 4893, 4912, 6391, 55902, 36499, 86719, 127982, 156673, 239770, 276673]

data31=[43, 44,45,47, 49, 51,53, 55,57, 58, 73,79,83]

data32=[23502, 43322,30231,32459, 33672, 34683, 32537, 34683,39023,40215, 43793, 155378, 206589]
# plt.title('(a)',fontsize=17)
# f, (ax1, ax2,ax3) = plt.subplots(1, 3, sharey=True)
# f.suptitle('Sharing Y axis')
plt.tick_params(labelsize=17)
plt.plot(data11 ,data12, 'r^-',linewidth=2, ms=7)
plt.plot(data21 ,data22, 'gs-',linewidth=2, ms=6)
plt.plot(data31 ,data32, 'bo-',linewidth=2, ms=6)
# ax3.plot(data3)
plt.legend(('SmartVerif', 'DFS', 'BFS'),
           loc='upper right',prop= font1)
plt.xlabel('Proof Steps', fontsize=17)
plt.ylabel('Quantity of Nodes', fontsize=17)
 
plt.show()
